Extricating IoT Devices from Vendor Infrastructure with Karl

Most consumer IoT devices are vertically integrated with cloud-side infrastructure. Such architectures present enormous risk to user data, exacerbated by vendor heterogeneity and the inability for users to audit cloud-side activity. A more promising approach would be to leverage local hardware, providing users control over how their data is processed and why it can be shared with other devices or the Internet. Karl is a new smart-home framework designed to host IoT computation and storage on user-chosen devices. A key insight in Karl's modular programming model is that a familiar interface (inspired by serverless) can capture most modern cloud-side IoT components under a single framework, which executes modules agnostic of hardware location. While local hosting eliminates many flows, modularity enables all remaining flows to be justified using fine-grained primitives. We introduce two IoT security mechanisms: pipeline permissions that permit device data to be shared given some justification and exit policies that block flows unless specific conditions are met. We evaluate Karl through two end-to-end applications.

==> graphs/evaluation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "sys.path.append('env/lib/python38.zip')\n",
    "sys.path.append('env/lib/python3.8')\n",
    "sys.path.append('env/lib/python3.8/lib-dynload')\n",
    "sys.path.append('env/lib/python3.8/site-packages')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "from matplotlib.backends.backend_pdf import PdfPages\n",
    "import matplotlib.lines as mlines\n",
    "import matplotlib.patches as mpatches\n",
    "from matplotlib.ticker import MultipleLocator\n",
    "import pylab\n",
    "from pylab import *\n",
    "import seaborn as sns\n",
    "from matplotlib import rc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "sns.set_style('ticks')\n",
    "font = {\n",
    "    'font.weight': 1000,\n",
    "    'font.size': 15,\n",
    "}\n",
    "sns.set_style(font)\n",
    "paper_rc = {\n",
    "    'lines.linewidth': 2,\n",
    "    'lines.markersize': 10,\n",
    "}\n",
    "sns.set_context(\"paper\", font_scale=2,  rc=paper_rc)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def save_pdf(output_filename):\n",
    "    if output_filename is not None:\n",
    "        with PdfPages(output_filename) as pdf:\n",
    "            pdf.savefig(bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "from process_data import process as process_karl_data\n",
    "\n",
    "legend_filename_dict = {\n",
    "    'True': 'LivestreamOn',\n",
    "    'ClassSearch': 'search',\n",
    "    'DiffPriv': 'diff_priv',\n",
    "    'PersonDet': 'person_detection'\n",
    "}\n",
    "\n",
    "def parse_data(X):\n",
    "    data = [[],[],[],[]]\n",
    "    names = [legend_filename_dict[x] for x in X]\n",
    "    print(names)\n",
    "    for name in names:\n",
    "        _, averages = process_karl_data(name)\n",
    "        for i in range(len(averages)):\n",
    "            data[i].append(averages[i])\n",
    "    return data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "['true']\n"
     ]
    },
    {
     "ename": "FileNotFoundError",
     "evalue": "[Errno 2] No such file or directory: 'data/true'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mFileNotFoundError\u001b[0m                         Traceback (most recent call last)",
      "\u001b[0;32m/var/folders/mq/rvhdgy7j3y18mzsk113f5_v00000gn/T/ipykernel_21074/299338559.py\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m     62\u001b[0m \u001b[0;31m# plot_skinny_graph(['True', 'ClassSearch'], 'opt1.pdf')\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     63\u001b[0m \u001b[0;31m# plot_skinny_graph(['PersonDet', 'DiffPriv'], 'opt2.pdf')\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 64\u001b[0;31m \u001b[0mplot_skinny_graph\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'True'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'livestream_on.pdf'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'LivestreamOn'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mylim\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m.8\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     65\u001b[0m \u001b[0mplot_skinny_graph\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'ClassSearch'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'speech_light.pdf'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'SpeechLight'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mylim\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m.8\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     66\u001b[0m \u001b[0mplot_skinny_graph\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'PersonDet'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'person_det.pdf'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'PersonDet'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mylim\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m24\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/var/folders/mq/rvhdgy7j3y18mzsk113f5_v00000gn/T/ipykernel_21074/299338559.py\u001b[0m in \u001b[0;36mplot_skinny_graph\u001b[0;34m(X, filename, label, ylim, plot_legend)\u001b[0m\n\u001b[1;32m     39\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     40\u001b[0m \u001b[0;32mdef\u001b[0m \u001b[0mplot_skinny_graph\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mX\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfilename\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlabel\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mylim\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mNone\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mplot_legend\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mFalse\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 41\u001b[0;31m     \u001b[0mdata\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mparse_data\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mX\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     42\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     43\u001b[0m     \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mfigure\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfigsize\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m3\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m3\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/var/folders/mq/rvhdgy7j3y18mzsk113f5_v00000gn/T/ipykernel_21074/1694778242.py\u001b[0m in \u001b[0;36mparse_data\u001b[0;34m(X)\u001b[0m\n\u001b[1;32m     13\u001b[0m     \u001b[0mprint\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mnames\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     14\u001b[0m     \u001b[0;32mfor\u001b[0m \u001b[0mname\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mnames\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 15\u001b[0;31m         \u001b[0m_\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0maverages\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mprocess_karl_data\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mname\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     16\u001b[0m         \u001b[0;32mfor\u001b[0m \u001b[0mi\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0maverages\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     17\u001b[0m             \u001b[0mdata\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mi\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0maverages\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mi\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/Documents/Stanford/karl-data/nsdi/graphs/process_data.py\u001b[0m in \u001b[0;36mprocess\u001b[0;34m(name, verbose)\u001b[0m\n\u001b[1;32m    149\u001b[0m     \u001b[0;32mif\u001b[0m \u001b[0mverbose\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    150\u001b[0m         \u001b[0mprint\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'reading'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfilename\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 151\u001b[0;31m     \u001b[0mf\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mopen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfilename\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    152\u001b[0m     \u001b[0mdata\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mf\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mread\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msplit\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'\\n'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    153\u001b[0m     \u001b[0mdata\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mfilter_data\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdata\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mname\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mchrono\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mFileNotFoundError\u001b[0m: [Errno 2] No such file or directory: 'data/true'"
     ]
    }
   ],
   "source": [
    "# Plot and save the bar chart as a PDF\n",
    "labels = ['Baseline', 'PubSub', 'ColdCache', 'WarmCache']\n",
    "def plot_wide_graph(X, filename='optimizations_bm.pdf'):\n",
    "    data = parse_data(X)\n",
    "\n",
    "    sns.set_palette(sns.color_palette('rocket_r'))\n",
    "    X_axis = np.arange(len(X))\n",
    "\n",
    "    plt.bar(X_axis - 0.3, data[0], 0.2, label = labels[0])\n",
    "    plt.bar(X_axis - 0.1, data[2], 0.2, label = labels[2])\n",
    "    plt.bar(X_axis + 0.1, data[3], 0.2, label = labels[3])\n",
    "    # plt.bar(X_axis + 0.3, data[3], 0.2, label = labels[3])\n",
    "\n",
    "    plt.xticks(X_axis, X)\n",
    "    plt.xlabel('Pipeline Policy')\n",
    "    plt.ylabel('Latency (s)')\n",
    "    plt.legend(loc='upper center', bbox_to_anchor=(0.5, 1.32), ncol=2)\n",
    "    save_pdf(filename)\n",
    "    plt.show()\n",
    "\n",
    "def plot_skinny_graph1(X, filename, plot_legend=False):\n",
    "    data = parse_data(X)\n",
    "\n",
    "    plt.figure(figsize=(3,4))\n",
    "    sns.set_palette(sns.color_palette('rocket_r'))\n",
    "    X_axis = np.arange(len(X))\n",
    "\n",
    "    plt.bar(X_axis - 0.3, data[0], 0.2, label = labels[0])\n",
    "    plt.bar(X_axis - 0.1, data[2], 0.2, label = labels[2])\n",
    "    plt.bar(X_axis + 0.1, data[3], 0.2, label = labels[3])\n",
    "    # plt.bar(X_axis + 0.3, data[3], 0.2, label = labels[3])\n",
    "\n",
    "    if plot_legend:\n",
    "        legend = plt.legend(loc='upper center', bbox_to_anchor=(0.5, 1.5), ncol=3)\n",
    "    plt.xticks(X_axis, X)\n",
    "    plt.ylabel('Latency (s)')\n",
    "    save_pdf(filename)\n",
    "    plt.show()\n",
    "\n",
    "def plot_skinny_graph(X, filename, label, ylim=None, plot_legend=False):\n",
    "    data = parse_data(X)\n",
    "\n",
    "    plt.figure(figsize=(3,3))\n",
    "    sns.set_palette(sns.color_palette('rocket_r'))\n",
    "    X_axis = np.arange(len(X))\n",
    "\n",
    "    plt.bar(X_axis - 0.2, data[0], 0.2, label = labels[0])\n",
    "    plt.bar(X_axis + 0.0, data[2], 0.2, label = labels[2])\n",
    "    plt.bar(X_axis + 0.2, data[3], 0.2, label = labels[3])\n",
    "    # plt.bar(X_axis + 0.3, data[3], 0.2, label = labels[3])\n",
    "\n",
    "    if plot_legend:\n",
    "        legend = plt.legend(loc='upper center', bbox_to_anchor=(0.5, 1.5), ncol=2)\n",
    "    plt.xticks(X_axis, [label])\n",
    "    plt.ylabel('Latency (s)')\n",
    "    if ylim is not None:\n",
    "        plt.ylim(ylim)\n",
    "    save_pdf(filename)\n",
    "    plt.show()\n",
    "\n",
    "# plot_wide_graph(['True', 'ClassSearch', 'PersonDet', 'DiffPriv'])\n",
    "# plot_skinny_graph(['True', 'ClassSearch'], 'opt1.pdf')\n",
    "# plot_skinny_graph(['PersonDet', 'DiffPriv'], 'opt2.pdf')\n",
    "plot_skinny_graph(['True'], 'livestream_on.pdf', 'LivestreamOn', ylim=[0,.8])\n",
    "plot_skinny_graph(['ClassSearch'], 'speech_light.pdf', 'SpeechLight', ylim=[0,.8])\n",
    "plot_skinny_graph(['PersonDet'], 'person_det.pdf', 'PersonDet', ylim=[0,24])\n",
    "plot_skinny_graph1(['True'], 'legend.pdf', plot_legend=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def plot_skinny_graph(i, X, label, units='s', ymax=None, plot_legend=False):\n",
    "    plt.figure(figsize=(3,4))\n",
    "    sns.set_palette(sns.color_palette('deep'))\n",
    "    X_axis = np.arange(len([X]))\n",
    "\n",
    "    plt.bar(X_axis - 0.1, X[0], 0.15, label = 'Local')\n",
    "    plt.bar(X_axis + 0.1, X[1], 0.15, label = 'Cloud')\n",
    "\n",
    "    if plot_legend:\n",
    "        legend = plt.legend(loc='upper center', bbox_to_anchor=(0.5, 1.5), ncol=2)\n",
    "    plt.xticks(X_axis, [label])\n",
    "    plt.ylabel('Latency ({})'.format(units))\n",
    "    if ymax is not None:\n",
    "        plt.ylim([0, ymax])\n",
    "    save_pdf('local_vs_cloud_{}.pdf'.format(i))\n",
    "    plt.show()\n",
    "\n",
    "plot_skinny_graph(0, [2,18], 'LivestreamOn', units='ms', ymax=None)\n",
    "plot_skinny_graph(1, [236,488], 'SpeechLight', units='ms', ymax=None)\n",
    "plot_skinny_graph(2, [8.1,3.1], 'PersonDet', units='s', ymax=None)\n",
    "plot_skinny_graph(3, [0,0], '', plot_legend=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "['true', 'search', 'diff_priv']\n"
     ]
    },
    {
     "ename": "NameError",
     "evalue": "name 'i' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m/var/folders/mq/rvhdgy7j3y18mzsk113f5_v00000gn/T/ipykernel_26217/4043141705.py\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0mdata\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mparse_data\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mpipelines\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 5\u001b[0;31m \u001b[0msns\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_palette\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0msns\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mcolor_palette\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'Set1'\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mformat\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mi\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      6\u001b[0m \u001b[0;32mdef\u001b[0m \u001b[0mplot_pipeline\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mi\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0myscale\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m1.0\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0munit\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m's'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mymax\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mNone\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      7\u001b[0m     \u001b[0mfig\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mfigure\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'i' is not defined"
     ]
    }
   ],
   "source": [
    "# Plot and save the bar chart as a PDF\n",
    "pipelines = ['True', 'ClassSearch', 'DiffPriv']\n",
    "data = parse_data(pipelines)\n",
    "\n",
    "sns.set_palette(sns.color_palette('Set1'.format(i+1)))\n",
    "def plot_pipeline(i, yscale=1.0, unit='s', ymax=None):\n",
    "    fig = plt.figure()\n",
    "    ax = fig.add_axes([0,0,1,1])\n",
    "    labels = ['Baseline', 'PubSub', 'ColdCache', 'WarmCache']\n",
    "    latencies = [x[i] * yscale for x in data]\n",
    "    ax.bar(labels, latencies)\n",
    "\n",
    "    X_axis = np.arange(len(X))\n",
    "    if ymax is not None:\n",
    "        ax.set_ylim([0,ymax])\n",
    "\n",
    "    plt.xlabel('Optimization')\n",
    "    plt.ylabel('Latency ({})'.format(unit))\n",
    "    save_pdf('{}.pdf'.format(pipelines[i]))\n",
    "    plt.show()\n",
    "\n",
    "plot_pipeline(0, ymax=1)\n",
    "plot_pipeline(1, ymax=1)\n",
    "plot_pipeline(2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Plot and save the stacked bar chart as a PDF\n",
    "df = pd.DataFrame({\n",
    "    'Package': [0.2,0.1,.1],\n",
    "    'Network': [0.3,0.1,.1],\n",
    "    'Unpackage': [0.2,0.1,.1],\n",
    "    'Execution': [0.3,0.7,.7],\n",
    "})\n",
    "\n",
    "sns.set_palette(sns.color_palette('colorblind'))\n",
    "ax = df.plot.barh(stacked = True);\n",
    "Y = ['DiffPriv', 'ClassBulb', 'ClassSearch']\n",
    "Y_axis = np.arange(len(Y))\n",
    "plt.xlim([0, 1])\n",
    "plt.yticks(Y_axis, Y)\n",
    "plt.legend(loc='upper center', bbox_to_anchor=(0.5, 1.35), ncol=2)\n",
    "# plt.legend(loc='upper center', bbox_to_anchor=(1.25, 1.05), ncol=1)\n",
    "save_pdf('latency_distribution.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> graphs/process_data.py <==
import sys
import datetime
import dateutil.parser

PIPELINES = [
    'LivestreamOn',
    'SpeechLight',
    'PersonDet',
    'LivestreamOn_ms1020',
    'SpeechLight_ms1020',
    'PersonDet_ms1020',
]
START_KEYWORD = 'START'
FINISH_KEYWORD = 'FINISH'
NUM_OPTIMIZATIONS = 3

def filter_data(data, name, chrono=False):
    """
    Parses lines in the log file by those formatted something like

    <name>,1
    [2021-09-12 WARN karl] START PersonDet: Instant { tv_sec: 1234, tv_nsec: 1234 }
    ...
    <name>,2
    ...

    where the number is the optimization. That number isn't actually parsed
    in the following functions though.

    Params:
    - data: list of strings, which are the lines in the file `data/<name>`
    - name: name of the pipeline in `PIPELINES`

    Returns:
    The lines in the form

    <name>,1
    START PersonDet: Instant { tv_sec: 1234, tv_nsec: 1234 }
    FINISH PersonDet: Instant { tv_sec: 1234, tv_nsec: 1234 }
    ...
    """
    new_data = []
    for line in data:
        if not line.startswith(name):
            if 'WARN' not in line:
                continue
            if chrono and 'chrono' not in line:
                continue
            if not chrono and 'chrono' in line:
                continue
        if name not in line:
            continue
        if START_KEYWORD in line:
            line = line[line.index(START_KEYWORD):]
        elif FINISH_KEYWORD in line:
            line = line[line.index(FINISH_KEYWORD):]
        new_data.append(line)
    return new_data

def parse_time(original_line):
    line = original_line
    if 'chrono' in line:
        utc_i = line.index(':') + 2
        # Filler date, since I printed time and not datetime.
        # Expect times not to cross the day boundary...
        utc = '20201020,' + line[utc_i:]
        return dateutil.parser.isoparse(utc)
    else:
        # parse tv_sec
        line = line[line.index('{'):]
        sec_i = line.index(':') + 1
        sec_j = line.index(',')
        sec = int(line[sec_i:sec_j])
        # parse tv_nsec
        line = line[sec_j:]
        nsec_i = line.index(':') + 1
        nsec_j = -2
        nsec = int(line[nsec_i:nsec_j])
        return sec *1. + (nsec * 1. / 1000000000)

def parse_data(data, name):
    """
    Params:
    - data: filtered data
    - name: name of the pipeline

    Returns:
    A list of start times for each trial, for each optimization.
    A list of finish times for each trial, for each optimization.
    Length of the outer list is the number of optimizations.
    """
    start = []
    finish = []
    for line in data:
        if line.startswith(name):
            # different optimization
            start.append([])
            finish.append([])
        elif line.startswith(START_KEYWORD):
            time = parse_time(line)
            start[len(start) - 1].append(time)
        elif line.startswith(FINISH_KEYWORD):
            time = parse_time(line)
            finish[len(finish) - 1].append(time)
    return start, finish

def compute(start, finish, verbose):
    assert len(start) == NUM_OPTIMIZATIONS
    assert len(finish) == NUM_OPTIMIZATIONS
    times = [[],[],[]]
    for i in range(NUM_OPTIMIZATIONS):
        start_exp = start[i]
        finish_exp = finish[i]
        assert len(start_exp) == len(finish_exp)
        for j in range(len(start_exp)):
            duration = finish_exp[j] - start_exp[j]
            if type(duration) == datetime.timedelta:
                duration = duration.total_seconds()
            assert duration > 0
            times[i].append(duration)
    if verbose:
        print('all times:')
        for x in times:
            print(x)
    if verbose:
        print('last 5 avg (s):')
    averages = []
    for x in times:
        n = 5
        average = sum(x[-n:]) * 1. / n
        averages.append(average)
        if verbose:
            print(average)
    return (times, averages)

def process(name, verbose=False):
    """
    Params:
    - name: expects log file in `PIPELINES`
      files at `data/<name>`
    """
    chrono = name in ['LivestreamOn_ms1020', 'PersonDet_ms1020']
    filename = 'data/{}'.format(name)
    if '_' in name:
        name = name[:name.index('_')]
    else:
        name = name

    if verbose:
        print('reading', filename)
    f = open(filename)
    data = f.read().split('\n')
    data = filter_data(data, name, chrono)
    start, finish = parse_data(data, name)
    return compute(start, finish, verbose)

def print_table():
    rows = []
    for name in PIPELINES:
        _, averages = process(name)
        rows.append([x for x in averages])
    rows = [['{:.3f}s'.format(x) for x in row] for row in rows]
    rows = [['{} (\\textcolor{{ForestGreen}}{{\\%}}'.format(x) for x in row] for row in rows]
    rows = [' & '.join(row) for row in rows]
    rows = ['{} & {} \\\\'.format(PIPELINES[i], rows[i]) for i in range(len(rows))]
    for row in rows:
        print(row)

# Expect one argument in `PIPELINES`
if __name__ == '__main__':
    if len(sys.argv) > 1:
        name = sys.argv[1]
        process(name, verbose=True)
    else:
        # names = PIPELINES
        # for name in names:
        #     # print(name)
        #     process(name, verbose=True)
        print_table()

